Building Your Own Trusted Execution Environments Using FPGA

In recent years, we have witnessed unprecedented growth in using hardware-assisted Trusted Execution Environments (TEE) or enclaves to protect sensitive code and data on commodity devices thanks to new hardware security features, such as Intel SGX and Arm TrustZone. Even though the proprietary TEEs bring many benefits, they have been criticized for lack of transparency, vulnerabilities, and various restrictions. For example, existing TEEs only provide a static and fixed hardware Trusted Computing Base (TCB), which cannot be customized for different applications. Existing TEEs time-share a processor core with the Rich Execution Environment (REE), making execution less efficient and vulnerable to cache side-channel attacks. Moreover, TrustZone lacks hardware support for multiple TEEs, remote attestation, and memory encryption. In this paper, we present BYOTee (Build Your Own Trusted Execution Environments), which is an easy-to-use infrastructure for building multiple equally secure enclaves by utilizing commodity Field Programmable Gate Arrays (FPGA) devices. BYOTee creates enclaves with customized hardware TCBs, which include softcore CPUs, block RAMs, and peripheral connections, in FPGA on demand. Additionally, BYOTee provides mechanisms to attest the integrity of the customized enclaves' hardware and software stacks, including bitstream, firmware, and the Security-Sensitive Applications (SSA) along with their inputs and outputs to remote verifiers. We implement a BYOTee system for the Xilinx System-on-Chip (SoC) FPGA. The evaluations on the low-end Zynq-7000 system for four SSAs and 12 benchmark applications demonstrate the usage, security, effectiveness, and performance of the BYOTee framework.

==> bin/diff.sh <==
#!/bin/bash -x

ROOT=$(git rev-parse --show-toplevel)
TMPD=$(mktemp -d /tmp/latexdiff.XXXXXXXXXX)
HERE=$(realpath --relative-to=$ROOT $(pwd))

mkdir -p $TMPD

OLD_REPO=$TMPD/old

git clone $ROOT $OLD_REPO

cd $OLD_REPO
git checkout $1

NEWD=$ROOT/$HERE
OLDD=$OLD_REPO/$HERE

cd $OLDD
make
latexdiff --flatten main.tex $NEWD/main.tex > diff.tex

make DOC=diff.tex
cp -f diff.pdf $NEWD/diff.pdf

